Influence of HW-SW-Co-Design on Quantum Computing Scalability

The use of quantum processing units (QPUs) promises speed-ups for solving computational problems. Yet, current devices are limited by the number of qubits and suffer from significant imperfections, which prevents achieving quantum advantage. To step towards practical utility, one approach is to apply hardware-software co-design methods. This can involve tailoring problem formulations and algorithms to the quantum execution environment, but also entails the possibility of adapting physical properties of the QPU to specific applications. In this work, we follow the latter path, and investigate how key figures - circuit depth and gate count - required to solve four cornerstone NP-complete problems vary with tailored hardware properties. Our results reveal that achieving near-optimal performance and properties does not necessarily require optimal quantum hardware, but can be satisfied with much simpler structures that can potentially be realised for many hardware approaches. Using statistical analysis techniques, we additionally identify an underlying general model that applies to all subject problems. This suggests that our results may be universally applicable to other algorithms and problem domains, and tailored QPUs can find utility outside their initially envisaged problem domains. The substantial possible improvements nonetheless highlight the importance of QPU tailoring to progress towards practical deployment and scalability of quantum software.

==> gen_img.sh <==
#! /bin/bash

for d in img-gen build; do
    if [ ! -d ${d} ]; then
	mkdir $d
    fi
done
    
(cd plots && R CMD BATCH plot.r /dev/stdout)


for file in img-tikz/*.tex; do
    file_base=`basename $file`;
    
    ## NOTE: We use lualatex on purpose here because it lifts any memory
    ## limitations that classical TeX implementations have, which is important
    ## for complicated TikZ pictures.
    cat img.tex | sed -e "s/FILE/$file_base/" | \
	lualatex -output-directory build/ -jobname `basename $file_base .tex` && \
	mv build/`basename $file_base .tex`.pdf img-gen/
done


==> plots/plot.r <==
library(ggplot2)
library(scales)
library(MASS) ## load before dplyr to avoid masking select()
library(dplyr)
library(tidyverse)
library(tidymodels)
library(tikzDevice)
library(broom)
library(patchwork)

BASEDIR <- "CSV/"
OUTDIR <- "../img-tikz/"

INCH.PER.CM <- 1/2.54
WIDTH <- 18.1*INCH.PER.CM

COL.WIDTH <- 8.85*INCH.PER.CM
BASE.SIZE <- 10
SYM.SIZE <- 1.0 ## Symol size in legends
LINE.SIZE <- 0.2
POINT.SIZE <- 0.2
BIG.POINT.SIZE <- 0.8
COLOURS.LIST <- c("black", "#E69F00", "#999999", "#009371", "#beaed4", "#ed665a", "#1f78b4", "#009371")
FORMAT <- "tex"

options(tikzDocumentDeclaration = "\\documentclass[conference]{IEEEtran}",
        tikzLatexPackages = c(getOption("tikzLatexPackages"),
                              "\\usepackage{amsmath}")
        )

## Only works when the bloody Springer LLNCS is available system-wide,
## which is rarely is
##options(tikzDocumentDeclaration = "\\documentclass{llncs}")

shrink_legend <- function(boxc=-5) {
    return(theme(legend.margin=margin(0,0,0,0),
                 legend.box.margin=margin(boxc,boxc,boxc,boxc)))
}

theme_paper <- function() {
    return(theme_bw(base_size=BASE.SIZE) +
           theme(axis.title.x = element_text(size = BASE.SIZE),
                 axis.title.y = element_text(size = BASE.SIZE),
                 legend.title = element_text(size = BASE.SIZE),
                 legend.position="right") +
           shrink_legend())
}

theme_paper_inset <- function() {
    return(theme_bw(base_size=BASE.SIZE) +
           theme(axis.title.x = element_text(size = BASE.SIZE-2),
                 axis.title.y = element_text(size = BASE.SIZE-2),
                 legend.title = element_text(size = BASE.SIZE-2),
                 legend.position="right") +
           shrink_legend())
}

scale_x_density <- function(discrete=FALSE) {
    if (discrete) {
        return(scale_x_discrete("Connectivity Density", labels=label_percent(suffix="\\%")))
    } else {
        return(scale_x_continuous("Connectivity Density", labels=label_percent(suffix="\\%")))
    }
}

do.save.tikz <- function(g, out.name, .width, .height) {
    tikz(str_c(OUTDIR, "/", out.name, ".tex"), width=.width, height=.height)
    print(g)
    dev.off()
}

DENSITIES.REG <- c(0.013895, 0.03, 0.05, seq(0.1,1,0.1))
problems  <- c("maxcut", "numpart", "tsp", "max3sat")
labels.problems <- c(maxcut="Maximum Cut", numpart="Number Partitioning",
                     tsp="Travelling Salesperson", max3sat="Maximum 3-SAT")
labels.coefs <- c(R0="$R_{0}$", lrc="$\\delta$", Asym="$R_{\\infty}$")

dat <- lapply(problems, function(problem) {
    dat  <- read_csv(str_c(BASEDIR, "csv_", problem, "_raw.csv"))
    dat$problem <- problem
    return(dat) }) |> list_rbind()

dat.trans <- dat %>% group_by(num_qubits, density) %>%
    mutate(min_depth=min(circuit_depth), max_depth=max(circuit_depth),
           avg_depth=mean(circuit_depth)) %>% subset(num_qubits %in% c(6,9,16,36,49,64,81,100)) %>%
    subset(density %in% DENSITIES.REG)

dat2 <- rbind(dat.trans %>% filter(problem %in% c("maxcut", "tsp")) %>% mutate(rel_density=0.7/density),
              dat.trans %>% filter(problem %in% c("numpart", "max3sat")) %>% mutate(rel_density=1/density))

###########################################################################################
## Fit a growth/decay model

## Perform a Box-Cox transformation on the data grouped by problem and number of qubits
## to find the optimal non-linear transformation for a linear regression
gen.bc <- function(dat) {
    model <- lm(circuit_depth~density, data=dat)
    bc <- boxcox(model)
    lambda <- bc$x[which.max(bc$y)]
    model.bc <- lm(((circuit_depth^lambda-1)/lambda) ~ density, data=dat)

    return(list(model=model.bc, lambda=lambda))
}

## Create dataframes from various models that contains predictions
## on a regularly spaced grid
DENSITIES.GRID <- seq(0.015,1,0.025)

augment.inverse <- function(dat) {
    model.inv  <- rlm(circuit_depth~I(1/density), data=dat)

    dat.new <- data.frame(density=DENSITIES.GRID)
    dat.new$circuit_depth <- model.inv$coefficients[1] + model.inv$coefficients[2]*1/dat.new$density
    dat.new$type <- "Inverse"
    dat.new$num_qubits <- unique(dat$num_qubits)
    
    return(dat.new)
}

augment.negexp <- function(dat) {
    model.inv  <- rlm(circuit_depth~I(exp(-density)), data=dat)

    dat.new <- data.frame(density=DENSITIES.GRID)
    dat.new$circuit_depth <- model.inv$coefficients[1] +
        model.inv$coefficients[2]*exp((-1)*dat.new$density)
    dat.new$type <- "Negative Exponential"
    dat.new$num_qubits <- unique(dat$num_qubits)
    
    return(dat.new)
}

augment.bc <- function(dat) {
    res <- gen.bc(dat)
    
    f <- Vectorize(function(lambda, c0, c1, d) {
        return((lambda*(c0+c1*d)+1)**(1/lambda))
    }, vectorize.args=c("d"))
    
    dat.new <- data.frame(density=DENSITIES.GRID)
    dat.new$circuit_depth <- f(res$lambda, res$model$coefficients[1],
                                res$model$coefficients[2], dat.new$density)
    dat.new$type <- "Box-Cox"
    dat.new$num_qubits <- unique(dat$num_qubits)

    return(dat.new)
}

## Use a self-starting asymptotic fit as nls has difficulties
## fitting a+b*exp(c*x) to our dataset
augment.nls <- function(dat, params=FALSE, asym.zero=FALSE, regressor="circuit_depth") {
    f <- Vectorize(function(Asym, R0, lrc, x) {
        return(Asym+(R0-Asym)*exp(-exp(lrc)*x))
    }, vectorize.args=c("x"))

    model.nls  <- nls(as.formula(str_c(regressor, "~SSasymp(density, Asym, R0, lrc)")), data=dat)
    dat.nls <- tidy(model.nls)
    dat.new <- data.frame(density=DENSITIES.GRID)

    if (asym.zero) {
        ## Redo fit with an asymptote of 0, using the initial fit to obtain
        ## parameter estimates
        g <- function(x, R0, lrc, Asym=dat.nls$estimate[1]) {
            return(Asym + (R0 - Asym) * exp(-exp(lrc) * x))
        }
       
        model.nls2  <- nls(as.formula(str_c(regressor, "~g(density, R0, lrc)")), data=dat,
                           start=list(R0=coef(model.nls)["R0"], lrc=coef(model.nls)["lrc"]))
        dat.nls <- tidy(model.nls2)
        dat.nls$term <- c("R0", "lrc")
        dat.new[regressor] <- f(0, dat.nls$estimate[1],
                                dat.nls$estimate[2], dat.new$density)
    } else {
        dat.new[regressor] <- f(dat.nls$estimate[1], dat.nls$estimate[2],
                                dat.nls$estimate[3], dat.new$density)
    }

    dat.new$type <- "Exponential"
    dat.new$num_qubits <- unique(dat$num_qubits)
    dat.nls$num_qubits <- unique(dat$num_qubits)
    
    if (params) {
        return(list(data=dat.new, params=dat.nls))
    }
    return(dat.new)
}

MODELS.LIST <- c(augment.inverse, augment.bc, augment.nls)

gen.fit.plots <- function(dat, .problem) {
    dat.sub <- dat %>% filter(problem==.problem, num_qubits > 42) %>%
        mutate(type="Measured")
    
    res <- lapply(unique(dat.sub$num_qubits), function(n) {
        dat.model <- dat.sub %>% filter(num_qubits==n)
                      
        return(lapply(MODELS.LIST, function(fun) { res <- fun(dat.model) })
               |> list_rbind())
    }) |> list_rbind()

    return(rbind(res, dat.sub %>% select(colnames(res))))
}

dispatch.fit.plots <- function(dat) {
    dat.plot <- do.call(rbind, lapply(unique(dat$problem), function(.problem) {
        dat.plot <- gen.fit.plots(dat, .problem)
        dat.plot$problem <- .problem
        
        return(dat.plot)
    }))

    return(dat.plot)
}

########################################################################################
## Compare fits
dat.plot <- dispatch.fits(dat) %>% filter((density %in% DENSITIES.PLOT & type=="Measured") | type != "Measured")

## This should probably go onto the accompanying website
g <- ggplot(dat.plot %>% filter(type!="Measured"),
       aes(x=density, y=circuit_depth, colour=type, group=type)) + theme_paper() +
    geom_line() + geom_point(data=dat.plot %>% filter(type=="Measured"), size=POINT.SIZE) +
    facet_grid(rows=vars(num_qubits), cols=vars(problem), scales="free_y") +
    scale_colour_manual("", values=COLOURS.LIST) + theme(legend.position="right") +
    scale_x_continuous("Connectivity Density", labels=scales::percent) + ylab("Circuit Depth")
##print(g)
ggsave("/tmp/models.pdf", g, width=10, height=10)

dat.plot.ranges <- dat.plot %>% filter(type=="Measured") %>% group_by(density, num_qubits, problem) %>%
    summarise(type="Measured", cdmin=min(circuit_depth), cdmean=mean(circuit_depth),
              cdmed=median(circuit_depth), cdmax=max(circuit_depth)) %>%
    ungroup()

g <- ggplot(dat.plot %>% filter(num_qubits==64, type != "Measured"), aes(x=density, y=circuit_depth/1000, colour=type, group=type)) +
    geom_line(linewidth=LINE.SIZE) + scale_colour_manual("Type", values=COLOURS.LIST) + theme_paper() +
    geom_pointrange(data=dat.plot.ranges %>% filter(num_qubits==64), aes(y=cdmean/1000, ymin=cdmin/1000, ymax=cdmax/1000),
                    fatten=.25, linewidth=LINE.SIZE) +
    facet_wrap(vars(problem), ncol=2, scales="free_y", labeller=labeller(problem=labels.problems)) + theme(legend.position="top") +
    scale_x_continuous("Connectivity Density", labels=label_percent(suffix="\\%")) + ylab("Circuit Depth [k]") +
    guides(colour=guide_legend(ncol=2))
##print(g)
do.save.tikz(g, "density_fits", COL.WIDTH, COL.WIDTH)

## Visualise exponential fit characteristics (omit small qubit-size experiments because
## they lead to convergence issues for the fit, and are not relevant for our considerations)
res.exp <- dat %>% group_by(problem, num_qubits) %>% filter(num_qubits > 10) %>%
    group_modify(~broom::tidy(nls(circuit_depth ~ SSasymp(density, Asym, R0, lrc), data=.x))) %>%
    select(-c("std.error", "statistic", "p.value"))
write.csv(res.exp, str_c(BASEDIR, "/exp_fit.csv"))

## Asym+(R0-Asym)*exp(-exp(lrc)*input)
g <- ggplot(res.exp, aes(x=num_qubits, y=estimate, shape=term, colour=problem, linetype=problem)) +
    geom_point() + geom_line(linewidth=LINE.SIZE) + ##facet_wrap(vars(problem), labeller=labeller(problem=labels.problems)) +
    scale_colour_manual("Problem", values=COLOURS.LIST, labels=labels.problems) +
    scale_linetype_discrete("Problem", labels=labels.problems) +
    theme_paper() + xlab("\\# Qubits") +
    scale_y_log10(str_c("Coefficient Estimate [log]")) + ## of ",
##                  "$R_{\\infty}+(R_{0}-R_{\\infty})\\cdot e^{-\\exp(\\delta)\\cdot\\varrho}$")) +
    theme(legend.position="top") +
    ## Breaks are explicitly specified to arrange them in proper order
    scale_shape_discrete("Coefficent", breaks=c("R0", "lrc", "Asym"),
                         labels=c(R0="$R_{0}$", lrc="$\\delta$", Asym="$R_{\\infty}$")) +
    guides(colour=guide_legend(ncol=2), shape=guide_legend(ncol=3)) +
    theme(legend.direction = "horizontal", legend.box = "vertical") 
##print(g)

do.save.tikz(g, "coefficients", COL.WIDTH, 0.8*COL.WIDTH)

#############################################################################################
## Visualise growth behaviour
QUBITS.PLOT <- c(49, 64, 81, 100)

g <- ggplot(dat.trans, aes(x=density, y=avg_depth/1000, colour=as.factor(num_qubits))) +
    geom_pointrange(aes(ymin=min_depth/1000, ymax=max_depth/1000), fatten=.25, linewidth=LINE.SIZE,
                    position=position_dodge(width=0.05)) +
    geom_line(linewidth=LINE.SIZE) + theme_paper() +
    scale_y_sqrt("Circuit Depth [k, sqrt]") +
    facet_wrap(~problem, labeller=labeller(problem=labels.problems)) +
    scale_colour_manual("\\# Qubits", values=COLOURS.LIST) +
    scale_x_continuous("Connectivity Density", labels=label_percent(suffix="\\%"))
do.save.tikz(g, "depth_density", WIDTH, 0.4*WIDTH)

dat.swap.models <- lapply(problems, function(.problem) {
    lapply(QUBITS.PLOT, function(.num_qubits) {
        dat.sub <- dat %>% filter(problem==.problem & num_qubits==.num_qubits)
        res <- augment.nls(dat.sub, asym.zero=FALSE, regressor="swap_counts")
        res$problem <- .problem
        return(res) }) |> list_rbind()
}) |> list_rbind() %>% filter(type=="Exponential")

g <- ggplot(dat %>% filter(num_qubits %in% QUBITS.PLOT), aes(x=density, y=swap_counts/1000,
                                                         colour=problem, shape=as.ordered(num_qubits))) +
    geom_point(size=BIG.POINT.SIZE) + geom_line(data=dat.swap.models, linewidth=LINE.SIZE) + theme_paper() +
    scale_y_continuous("\\# Swap Gates [k]") +## facet_wrap(vars(num_qubits), scales="free_y") +
##    facet_wrap(~num_qubits, scales="free_y", labeller=labeller(labels.qubits)) + 
    scale_colour_manual("Problem", values=COLOURS.LIST, labels=labels.problems) +
    scale_shape_manual("\\# Qubits", values=c(5,6,3,4)) + guides(colour=guide_legend(ncol=2),
                                                                 shape=guide_legend(ncol=2)) +
    theme(legend.position="top") + scale_x_continuous("Connectivity Density", labels=label_percent(suffix="\\%")) +
    guides(colour=guide_legend(ncol=2, override.aes=list(alpha=1, size=0, linewidth=1)),
           shape=guide_legend(ncol=2, override.aes=list(alpha=1, size=1))) 
##print(g)

dat.swap.params <- lapply(problems, function(.problem) {
    lapply(c(9, 16, 36, 49, 64, 81, 100), function(.num_qubits) {
        dat.sub <- dat2 %>% filter(problem==.problem & num_qubits==.num_qubits)
        res <- augment.nls(dat.sub, params=TRUE, asym.zero=TRUE, regressor="swap_counts")$params
        res <- rbind(res, data.frame(term="Asym",  estimate=0, std.error=0, statistic=0, p.value=0, num_qubits=.num_qubits))
        res$problem <- .problem
        return(res) }) |> list_rbind()
}) |> list_rbind()


g.inset <- ggplot(dat.swap.params, aes(x=num_qubits, y=estimate, shape=term, colour=problem)) +
    geom_point(size=BIG.POINT.SIZE) + geom_line(linewidth=LINE.SIZE) + 
    theme_paper_inset() + xlab("\\# Qubits") +
    scale_y_sqrt("Estimate [sqrt]") + theme(legend.position="top") + shrink_legend(0) +
    scale_colour_manual(values=COLOURS.LIST, guide="none") +
    scale_shape_discrete("", breaks=c("R0", "lrc", "Asym"),
                         labels=c(R0="$R_{0}$", lrc="$\\delta$", Asym="$R_{\\infty}$"))
##print(g.inset)

g.all <- g + inset_element(g.inset, 0.4, 0.1, 0.9, 0.95)
##print(g.all)

do.save.tikz(g.all, "swap_density", WIDTH, 0.4*WIDTH)


if (FALSE) {
ggplot(dat2 %>% filter(num_qubits %in% QUBITS.PLOT), aes(x=density, y=gate_counts_cx, colour=problem)) +
    geom_point(size=0.2) + geom_line() + theme_light() +
    scale_y_continuous() + facet_wrap(~num_qubits)
}


################################################################################################
## SAT complexity plots
dat.sat  <- read_csv(str_c(BASEDIR, "csv_relation_max3sat_problem_size36_clauseln.csv"))
dat.sat$relation <- round(dat.sat$relation, 2)
N.rel <- length(unique(dat.sat$relation))
REL <- unique(dat.sat$relation)
              
dat.sat.sub <- dat.sat %>% filter(relation %in% rev(REL)[seq(1,N.rel,3)]) %>% filter(relation != 1.77) 

g <- dat.sat.sub %>% group_by(relation, density) %>% mutate(mcd=mean(circuit_depth)) %>% ungroup() %>% 
    mutate(relation=as.factor(relation)) %>%
    ggplot(aes(x=density, y=mcd, shape=relation, colour=relation, group=relation)) + geom_point(size=BIG.POINT.SIZE) +
    geom_line(linewidth=LINE.SIZE) + theme_paper() + theme(legend.position="top") +
    scale_shape_discrete("\\(\\text{Ratio }\\alpha=\\frac{|C|}{|V|}\\)") +
    scale_x_density() +
    scale_y_continuous("Circuit Depth") + ##geom_point(aes(x=density, y=circuit_depth), size=POINT.SIZE) + 
    scale_colour_manual("\\(\\text{Ratio }\\alpha=\\frac{|C|}{|V|}\\)", values=COLOURS.LIST)
##print(g)

dat.sat.params <- lapply(unique(dat.sat$relation), function(.relation) {
    dat.sub  <- dat.sat %>% filter(relation==.relation)
    res  <- augment.nls(dat.sub, params=TRUE)$params
    res$relation <- .relation
    return(res) }) |> list_rbind()

g.inset <- ggplot(dat.sat.params, aes(x=relation, y=estimate/1000, shape=term)) +
    geom_point(size=POINT.SIZE) + geom_line(linewidth=LINE.SIZE) + 
    theme_paper_inset() + xlab("\\(\\alpha\\)") +
    scale_y_continuous("Coefficient [k]") +
    theme(legend.position="top") + shrink_legend(0) +
    ## Breaks are explicitly specified to arrange them in proper order
    scale_shape_discrete("", breaks=c("R0", "lrc", "Asym"), labels=labels.coefs)
##print(g.inset)

g.all <- g + inset_element(g.inset, 0.3, 0.2, 0.9, 0.95)
do.save.tikz(g.all, "depth_density_sat", COL.WIDTH, 0.75*COL.WIDTH)


######################################################################################################
## Influence of backend size
dat.scale  <- lapply(problems, function(.problem) {
    dat <- read_csv(str_c(BASEDIR, "csv_larger_backends_problem_size=100_", .problem, ".csv"))
    dat$problem <- .problem
    return(dat)
}) |> list_rbind() 

fit.scale.model <- function(.params) {
    res.models <- lapply(problems, function(.problem) {
        lapply(unique(dat.scale$backend_size), function(.bs) {
            dat.sub <- dat.scale %>% filter(problem==.problem) %>% filter(backend_size==.bs)
            if (.params) {
                res <- augment.nls(dat.sub, params=TRUE)$params
            } else {
                res <- augment.nls(dat.sub)
            }
            res$backend_size <- .bs
            res$problem <- .problem
            return(res)
        }) |> list_rbind()
    }) |> list_rbind()

    return(res.models)
}

dat.scale.params <- fit.scale.model(TRUE) 
dat.scale.model <- fit.scale.model(FALSE) %>% filter(type=="Exponential") 

g.inset <- ggplot(dat.scale.params, aes(x=term, y=estimate/1000, colour=problem,
                                        group=interaction(term, problem))) +
    geom_boxplot(position=position_dodge(), size=BIG.POINT.SIZE, linewidth=LINE.SIZE, outlier.size=POINT.SIZE) +
    theme_paper_inset() + scale_x_discrete("", breaks=c("R0", "lrc", "Asym"), labels=labels.coefs) +
    scale_y_continuous("Coefficient [k]") + guides(colour=guide_legend(show=FALSE)) +
    scale_colour_manual("Problem", values=COLOURS.LIST, labels=labels.problems) +
    theme(legend.position="top") + shrink_legend(0) + guides(colour="none")
##print(g.inset)


g <- ggplot(dat.scale %>% filter(density %in% DENSITIES.REG),
            aes(x=density, y=circuit_depth/1000, shape=backend_size, linetype=backend_size, colour=problem)) +
    geom_jitter(size=0.5*POINT.SIZE, alpha=0.15, width=0.025) +
##    facet_wrap(vars(problem), labeller=labeller(problem=labels.problems)) +
    geom_line(data=dat.scale.model, linewidth=LINE.SIZE) +
    theme_paper() + scale_linetype_discrete("Backend Size") + scale_shape_discrete("Backend Size") +
    scale_y_continuous("Circuit Depth [k]", limits=c(0, 6)) + scale_x_density() +
    scale_colour_manual("Problem", values=COLOURS.LIST, labels=labels.problems) +
    guides(colour=guide_legend(ncol=2, override.aes=list(alpha=1, size=0, linewidth=1)),
           shape=guide_legend(ncol=2, override.aes=list(alpha=1, size=1))) +
    theme(legend.position="top") + shrink_legend(-5) + theme(legend.key.width = unit(0.8,"cm")) +
    theme(legend.direction = "horizontal", legend.box = "vertical") 
##print(g)

g.all <- g + inset_element(g.inset, 0.5, 0.4, 0.975, 0.95)
##print(g.all)

do.save.tikz(g.all, "backends_density", COL.WIDTH, 0.9*COL.WIDTH)


######################################################################################################
## Influence of optimisation levels
dat.opt <- read_csv(str_c(BASEDIR, "csv_tsp_raw_opt_level_all_NA.csv")) %>%
    mutate(opt_level=ordered(opt_Level)) %>% filter(density %in% DENSITIES.REG) %>%
    filter(num_qubits %in% c(25,100))


g <- ggplot(dat.opt, aes(x=as.ordered(density), y=circuit_depth/1000, colour=opt_level,
                         group=interaction(opt_level,density))) +
    geom_boxplot(position=position_dodge(), width=0.75, outlier.size=POINT.SIZE) +
    facet_grid(rows=vars(num_qubits), scales="free_y") +
    theme_paper() + scale_colour_manual("Optimisation Level", values=COLOURS.LIST) +
    scale_x_discrete("Connectivity Density") + scale_y_continuous("Circuit Depth [k]") +
    theme(legend.position="top")
print(g)

do.save.tikz(g, "optimisation", COL.WIDTH, 0.6*COL.WIDTH)



######################################################################################################
if (FALSE) {
ggplot(dat2 %>% filter(num_qubits > 48), aes(x=density, y=gate_counts_cx, colour=as.factor(problem),
                                             group=density)) +
    geom_boxplot(position="dodge") + geom_line() + theme_light() +
    scale_y_continuous() + facet_wrap(~num_qubits)
}

